Photospheric nitrogen abundances and carbon 12C/13C ratios of red giant stars

Nitrogen abundances and carbon isotope ratios (12C/13C) in the atmospheres of red giants are known to be influenced by dredge-up of H-burning products and serve as useful probes to study the nature of evolution-induced envelope mixing. We determined the [N/Fe] and 12C/13C ratios for 239 late-G/early-K giant stars by applying the spectrum-fitting technique to the 12CN and 13CN lines in the ~8002-8005A region, with an aim to investigate how these quantities are related to other similar mixing-affected indicators which were already reported in our previous work. It was confirmed that [N/Fe] values are generally supersolar (typically by several tenths dex though widely differ from star to star), anti-correlated with [C/Fe], and correlated with [Na/Fe], as expected from theory. As seen from their dependence upon stellar parameters, it appears that mixing tends to be enhanced with an increase of stellar luminosity (or mass) and rotational velocity, which is also reasonable from the theoretical viewpoint. In contrast, the resulting 12C/13C ratios turned out to be considerably diversified in the range of ~5-50 (with a peak around ~20), without showing any systematic dependence upon C or N abundance anomalies caused by the mixing of CN-cycled material. It thus appears that our understanding on the photospheric 12C/13C ratios in red giants is still incomplete, for which more observational studies would be required.

==> anc/readme_tableE.txt <==
================================================================================
Keywords: 
stars: abundances --- stars: atmospheres ---  
stars: evolution --- stars: late-type 

Abstract:

The file in this directory constitute the electronic table E for the paper 
"Photospheric nitrogen abundances and carbon 12C/13C ratios of red giant stars  
(Y. Takeda et al.)", where the abundance results and the related 
quantities for 239 targets of late G- early K giants are presented along 
with their basic stellar parameters.


File Summary:
--------------------------------------------------------------------------
FileName             Lrecl  Records  Explanations
--------------------------------------------------------------------------
readme_tableE.txt    ...    ...     This file
tableE.dat           125    239     Abundance results and related quantities 
--------------------------------------------------------------------------


Description: "tableE.dat"
--------------------------------------------------------------------------
This file comprises 239 lines of data, each corresponding to 239 program stars.
Included in each line are the stellar parameters, CN and Fe abundances resulting 
from spectrum fitting analysis along with the corresponding strengths of CN lines,
[N/Fe] and 12C/13C ratios, and the related abundances of other elements
(Li, Be, C, O, and Na). In case where the relevant data is lacking (e.g., 
indeterminable cases), dummy values (e.g., -99,9 or -9.99) are tentatively assigned.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---     HD      HD number (Henry Draper Catalogue)
   7- 13  F7.0   K      Teff    effective temperature        
  14- 19  F6.2  cm/s^2  Logg    log surface gravity        
  20- 25  F6.2  dex     [Fe/H]  metallicity (Fe abundance relative to the sun)        
  26- 31  F6.2  km/s    vt      microturbulence        
  32- 37  F6.1  km/s    vsini   projected rotational velocity
  38- 43  f6.2  dex     logL    log(L/Lsun)
  44- 50  f7.2  dex     [CN]fit CN abundance derived from fitting [logphy(CN)star-logphy(CN)sun]
  51- 57  f7.2  dex     [Fe]fit Fe abundance derived from fitting [A(Fe)star-A(Fe)sun]
  58- 63  f6.1  mA      EW12CN  equivalent width of 12CN 8003.553
  64- 69  f6.1  mA      EW13CN  equivalent width of 13CN 8004.550+8004.715+8004.801 
  70- 76  f7.2  dex     [N/Fe]  [N/Fe] ratio derived as [CN]fit-[C/Fe]     
  77- 82  f6.1  ---     12C/13C N(12C)/N(13C) ratio 
  84- 84  A1    ---     class   reliability class of 12C/13C (cf. Note 1) 
  85- 90  f6.2  dex     A(Li)   lithium abundance^{*} (from Takeda & Tajitsu 2017) 
  91- 97  f7.2  dex     A(Be)   beryllium abundance^{*} (from Takeda & Tajitsu 2014) (cf. Note 2)
  99-104  f6.2  dex     [C/Fe]  [C/Fe] ratio derived from C I 5052/5380 (NLTE; from Paper II)
 105-110  f6.2  dex     [O/Fe]  [O/Fe] ratio derived from O I 7771-5 (NLTE; from Paper II)
 111-116  f6.2  dex     [Na/Fe] [Na/Fe] ratio derived from Na I 6160 (NLTE; from Paper II)
 119-125  A7    ---     Remark  "PHS" ... Planet-Host Star; "TDP" ... Thick-Disk Population
-----------------------------------------------------------------------------
^{*} Logarithmic abundance for element X (denoted as A(X)) is expreseed 
in the usual normalizationof A(H)=12; i.e., A(X)=log(N(X)/N(H))+12.
[X/H] is the abundance of X relative to the Sun; i.e., [X/H] = A(X)star-A(X)sun.

Note 1.
A ... reliable, B ... less reliable, C ... unreliable, X ... indeterminable (no solution)
Regarding the 13C-related quantities (EW13CN and 12C/13C), only class-A and class-B values
are presented here, while dummy values (-99.9) are assigned for class-C and class-X cases.

Note 2.
if [value] = -99.99, A(Be) is unavailable because of being not included in Takeda & Tajitsu (2014).
If [value] > 0, the A(Be) results of Takeda and Tajitsu (2014) are given.
which are classified into four reliability classes (a, b, c, and x):
 -2 < [value] <  2 --> a: reliable      ([value] = A(Be) as it is) 
  8 < [value] < 12 --> b: less reliable ([value] should be subtracted by 10 to get A(Be))
 48 < [value] < 52 --> c: unreliable    ([value] should be subtracted by 50 to get A(Be))
 98 < [value] <102 --> x: undetermined  ([value] should be subtracted by 100 to get the upper limit of A(Be))


==> anc/tableE.dat <==
000087  5072.  2.63 -0.07  1.35   3.6  1.92  -0.04   0.24  20.3 -99.9   0.24 -99.9 C  1.04  -0.22  -0.24 -0.10  0.10         
000360  4850.  2.62 -0.08  1.34   1.9  1.69   0.03  -0.01  31.3  12.1   0.27  14.9 A  0.43  -0.54  -0.22 -0.11  0.04         
000448  4780.  2.51  0.03  1.32   2.0  1.76   0.08  -0.02  42.6  17.4   0.25  16.0 A  0.00  98.85  -0.14 -0.07 -9.99         
000587  4893.  3.08 -0.09  1.13   1.4  1.20   0.09  -0.05  28.0   3.1   0.17  52.1 B  0.57  98.76  -0.07 -0.06  0.00         
000645  4880.  3.03  0.07  1.18   1.8  1.35   0.04   0.15  32.2 -99.9   0.17 -99.9 C  0.70  -0.52  -0.13 -0.12 -0.03         
001239  5114.  2.21 -0.24  1.63   4.3  2.49   0.21  -0.54  22.7   7.5   0.44  15.9 A  1.33  -0.19  -0.21 -0.05  0.18         
002114  5230.  2.57 -0.03  1.57   3.3  2.23   0.19  -0.04  23.7 -99.9   0.51 -99.9 C  0.97  -0.24  -0.32 -0.11  0.15         
002952  4844.  2.67  0.00  1.32   1.9  1.85   0.05   0.00  35.4  25.1   0.23   8.1 A  0.00  98.76  -0.14 -0.08  0.07  PHS    
003421  5287.  1.88 -0.20  2.14   6.3  2.88   0.28   0.47  16.3 -99.9   0.47 -99.9 X  1.18  98.19  -0.17  0.30  0.24         
003546  4882.  2.09 -0.67  1.44   3.1  1.75  -0.08  -0.58  10.1  14.2  -0.12   3.4 B -9.99  -1.27   0.15  0.41  0.00         
003817  5041.  2.52 -0.12  1.40   2.5  1.97   0.09  -0.33  25.8   7.3   0.39  19.2 A  0.77  -0.42  -0.28 -0.07  0.09         
003856  4766.  2.28 -0.15  1.35   1.6  2.27   0.01  -0.17  33.4   8.9   0.23  22.6 A  1.40   0.02  -0.20 -0.01  0.16         
004188  4844.  2.58  0.00  1.32   2.1  1.77   0.04  -0.05  35.9  12.0   0.24  18.1 A  0.11  98.73  -0.18 -0.09  0.05         
004440  4842.  2.91 -0.10  1.15   1.5  1.37   0.06  -0.15  28.7   8.5   0.22  19.5 A -0.13  98.92  -0.15 -0.06  0.04         
004627  4599.  2.05 -0.19  1.40   1.8  2.37   0.06  -0.24  41.4  12.4   0.04  22.4 B  0.08  98.43   0.04  0.11  0.14         
004732  4959.  3.16  0.01  1.12   1.5  1.19   0.00   0.13  25.2 -99.9   0.08 -99.9 C  0.50  98.93  -0.06 -0.05  0.01  PHS    
005395  4774.  2.16 -0.45  1.40   1.2  1.86   0.10  -0.26  26.3 -99.9   0.05 -99.9 X  0.50  -0.57   0.07  0.20 -0.02         
005608  4854.  3.03  0.06  1.08   1.4  1.18   0.09   0.06  35.2  11.8   0.21  18.3 A  0.17  98.84  -0.10 -0.05  0.08  PHS    
005722  4893.  2.49 -0.23  1.39   1.8  1.78  -0.10  -0.24  19.6   8.4   0.12  12.1 A  0.15  -0.90  -0.19  0.00 -0.02         
006186  4829.  2.30 -0.31  1.35   1.8  1.88   0.00  -0.49  24.3  14.5   0.16   9.0 A -9.99  -0.94  -0.12  0.08  0.08         
007087  4908.  2.39 -0.04  1.53   2.9  2.45   0.26  -0.05  49.0  10.9   0.49  30.6 A  1.57  -0.01  -0.22 -0.17  0.16         
009057  4883.  2.49  0.04  1.37   2.3  1.85   0.13   0.01  43.5  20.7   0.34  13.3 A  0.42  98.58  -0.18 -0.03  0.12         
009408  4746.  2.21 -0.34  1.40   1.2  1.83  -0.08  -0.23  22.8  28.8  -0.03   4.0 B -0.39   8.85   0.05  0.16  0.06         
009774  4980.  2.50  0.02  1.60   5.6  2.21   0.11  -0.10  37.4  13.6   0.44  16.1 A  1.27   0.13  -0.30 -0.04  0.03         
010348  4931.  2.55  0.01  1.56   3.1  2.15   0.24  -0.10  47.4   9.5   0.45  33.3 A  0.75  -0.82  -0.20 -0.12  0.17         
010761  4952.  2.43 -0.05  1.43   2.6  2.13   0.16  -0.10  38.1  10.9   0.33  21.2 A  0.45  -0.87  -0.16 -0.04  0.17         
010975  4866.  2.47 -0.17  1.37   1.7  1.65  -0.04  -0.05  25.1   7.6   0.14  18.1 B -0.10   8.67  -0.16 -0.03  0.03         
011037  4862.  2.45 -0.14  1.33   1.7  1.70  -0.09  -0.14  24.4   6.8   0.11  19.6 A  0.48  -0.63  -0.18 -0.01  0.02         
011949  4845.  2.85 -0.09  1.17   1.3  1.55  -0.01  -0.24  26.3   9.9   0.13  14.9 B  0.52  -0.19  -0.12 -0.08  0.01         
012139  4833.  2.53 -0.09  1.36   1.7  1.88   0.11  -0.12  37.3  20.4   0.22  10.9 A  0.26  98.57  -0.07 -0.02  0.07         
012339  5011.  2.52 -0.03  1.51   2.8  2.18   0.11  -0.07  32.7  10.0   0.37  18.6 A  0.92  98.46  -0.24 -0.09  0.13         
012583  4969.  2.51  0.00  1.45   2.2  1.71   0.09  -0.01  34.9   9.6   0.32  21.5 A  0.63 -99.99  -0.22 -0.12  0.14         
013468  4893.  2.54 -0.16  1.34   1.6  1.75  -0.09  -0.09  22.1   7.2   0.17  16.5 A  0.55  -0.43  -0.24 -0.01  0.02         
013692  4868.  2.55 -0.12  1.35   1.8  1.89  -0.05  -0.07  26.0  12.6   0.18  11.3 B  0.04 -99.99  -0.20 -0.12 -0.01         
013994  4974.  2.44 -0.11  1.83  10.1  2.51   0.07  -0.06  29.5  32.7  -9.99   4.6 A  0.11  -0.06  -9.99  0.15  0.22         
014129  4936.  2.61  0.00  1.37   2.5  1.88   0.13   0.08  38.0  15.0   0.43  15.4 A -0.05  98.61  -0.28 -0.04  0.20         
014770  4977.  2.47  0.01  1.47   2.5  2.13   0.08  -0.01  34.7  11.0   0.36  18.5 A  1.36  -0.33  -0.26 -0.16  0.11         
015779  4846.  2.63  0.00  1.26   1.8  1.74   0.07  -0.05  36.8  14.9   0.33  15.1 A  0.22  98.71  -0.24 -0.06  0.07  PHS    
015920  5061.  2.74 -0.06  1.33   3.2  1.84   0.02  -0.12  23.1   7.2   0.31  17.0 A  0.97  -0.15  -0.27 -0.04  0.08         
016400  4785.  2.35 -0.06  1.33   1.8  1.79   0.07  -0.12  39.5  13.5   0.21  18.6 A  0.31  98.61  -0.12 -0.01  0.09  PHS    
016901  5624.  1.42  0.00  3.17   8.7  2.76   0.21  -0.02   5.4 -99.9   0.83 -99.9 X  1.45  98.29  -0.60  0.02  0.25         
017656  5100.  2.67 -0.06  1.37   2.6  1.91  -0.03  -0.12  19.7   9.3   0.30  10.7 B -9.99  -0.74  -0.30 -0.16  0.10         
017824  5051.  2.82 -0.04  1.19   3.2  1.63   0.08  -0.12  26.7   3.1   0.29  47.4 A  1.35   0.05  -0.20 -0.09  0.10         
018474  5013.  2.38 -0.23  1.42   2.6  2.39  -0.98  -0.49   2.3 -99.9   0.71 -99.9 C  1.50  98.43  -1.42  0.00  0.33         
018953  5029.  2.93  0.14  1.23   2.5  1.71   0.08   0.16  34.6   8.4   0.37  24.4 A  1.12  98.88  -0.28 -0.26  0.05         
018970  4791.  2.44 -0.07  1.30   2.1  1.80   0.01   0.02  34.4  11.8   0.06  17.6 B  0.26  48.30  -0.03 -0.03  0.11         
019476  4933.  2.82  0.14  1.24   2.3  1.59   0.11   0.07  40.9  22.3   0.37  11.3 B  0.47  98.81  -0.23 -0.15  0.13         
019845  4968.  2.86  0.14  1.30   2.6  1.67   0.16   0.20  42.8  14.1   0.41  19.4 A  0.41 -99.99  -0.23 -0.19  0.08         
020618  5049.  3.08 -0.22  1.10   1.7  1.26  -0.07  -0.24  13.9   1.9   0.09  37.5 B -9.99 -99.99  -0.15  0.06 -0.04         
020791  4976.  2.63  0.07  1.36   2.3  1.64   0.15  -0.02  41.1  11.9   0.38  21.8 A  0.53 -99.99  -0.21 -0.13  0.12         
022409  5005.  2.67 -0.25  1.32   1.9  1.96  -0.06  -0.16  15.8   6.8   0.22  11.6 A  0.66 -99.99  -0.25 -0.09  0.09         
022675  4878.  2.50 -0.06  1.29   1.9  1.89   0.05   0.02  33.9  15.5   0.12  12.9 A  0.75 -99.99  -0.04  0.02  0.07         
022796  4999.  2.72 -0.10  1.36   2.4  1.98   0.04  -0.01  25.0   7.8   0.33  17.2 B -9.99 -99.99  -0.27 -0.05  0.11         
026409  5012.  2.67  0.03  1.42   3.6  1.97   0.06   0.04  31.6   6.6   0.36  27.2 B  0.52 -99.99  -0.29 -0.17  0.05         
027348  5001.  2.75  0.05  1.26   3.1  1.89   0.09   0.12  33.4  13.0   0.32  14.9 B  0.74 -99.99  -0.21 -0.13  0.10         
027371  4923.  2.57  0.10  1.34   2.9  1.93   0.22   0.13  50.5   9.3   0.37  39.0 B  1.32 -99.99  -0.14 -0.11  0.21         
027697  4984.  2.64  0.12  1.38   3.4  1.87   0.25   0.19  49.7   7.7   0.40  45.1 B  1.24 -99.99  -0.15 -0.21  0.22         
027971  4886.  2.63  0.05  1.31   2.2  1.83   0.13   0.14  42.2  14.5   0.30  18.7 A  0.16 -99.99  -0.15 -0.06  0.09         
028100  5011.  2.54 -0.08  1.59   4.8  2.50   0.22  -0.02  36.6  14.7   0.62  14.4 A  0.38 -99.99  -0.37 -0.12  0.13         
028305  4883.  2.57  0.13  1.46   3.5  1.99   0.20   0.13  53.3  11.2   0.42  34.4 A  1.02 -99.99  -0.21 -0.11  0.17  PHS    
028307  4924.  2.63  0.10  1.24   2.7  1.88   0.22   0.20  48.9   9.8   0.43  35.6 A  1.43 -99.99  -0.20 -0.12  0.18         
030557  4859.  2.57 -0.02  1.31   2.3  1.90   0.02  -0.12  33.9  10.9   0.39  18.5 B  0.11 -99.99  -0.35 -0.09 -0.01         
030814  4842.  2.54 -0.02  1.34   2.8  1.83   0.08   0.10  38.0  13.7   0.29  17.1 A  0.59 -99.99  -0.19  0.03  0.06         
032008  5235.  3.21 -0.25  1.10   3.8  1.32   0.00  -0.06   9.8   7.0   0.25   6.5 B  0.83 -99.99  -0.19  0.14 -0.04         
034538  4809.  2.86 -0.39  1.08   1.3  1.23  -0.06  -0.38  16.0 -99.9  -0.11 -99.9 C  0.58 -99.99   0.05  0.24 -0.03         
034559  4998.  2.74  0.00  1.36   2.9  1.73   0.12   0.01  33.6   5.2   0.38  38.1 B  0.94 -99.99  -0.25 -0.07  0.10         
035369  4852.  2.44 -0.25  1.33   1.8  1.85  -0.01  -0.13  24.1  13.1   0.11   9.9 A  0.38 -99.99  -0.09  0.14 -9.99         
035410  4809.  2.59 -0.33  1.17   0.7  1.47  -0.03  -0.38  20.7 -99.9  -0.03 -99.9 X  1.33 -99.99   0.00  0.09  0.07         
036079  5209.  2.45 -0.25  1.62   5.7  2.25  -0.02  -0.03  10.6   7.2   0.51   7.0 B -0.16 -99.99  -0.47  0.02  0.18         
037160  4704.  2.49 -0.65  1.19   0.7  1.53  -0.19  -0.55  10.5 -99.9  -0.54 -99.9 X  0.67 -99.99   0.35  0.46  0.11         
038656  4901.  2.50 -0.17  1.35   2.6  1.87  -0.09  -0.16  21.5   8.9   0.17  12.7 B -0.23 -99.99  -0.24 -0.01  0.06         
039004  5002.  2.67  0.04  1.39   3.3  1.97   0.12   0.08  35.6   8.5   0.38  24.9 A  0.28 -99.99  -0.25 -0.22  0.11         
039019  4964.  2.91  0.19  1.30   2.8  1.78   0.19   0.30  47.2  13.8   0.39  23.0 A  0.57 -99.99  -0.18 -0.16  0.13         
039364  4593.  2.30 -0.72  1.18   0.7  1.66  -0.27  -0.58   9.5 -99.9  -0.69 -99.9 C -0.34 -99.99   0.43  0.62 -9.99  TDP    
041597  4494.  1.69 -0.62  1.46   0.7  2.04   0.02  -0.62  27.8  17.3  -0.11   9.2 A -0.58 -99.99   0.17  0.35 -9.99         
043039  4726.  2.27 -0.32  1.40   1.7  1.77   0.00  -0.50  27.3  20.6   0.04   7.3 A -0.29 -99.99   0.02  0.22  0.00         
045410  4978.  3.16 -0.13  1.10   1.3  1.19   0.13  -0.05  25.4   5.2   0.19  27.0 B  0.11 -99.99  -0.05 -0.02  0.03  PHS    
045415  4753.  2.39 -0.13  1.33   1.7  1.77   0.00  -0.03  32.4  15.1   0.08  12.6 A  0.35 -99.99  -0.05  0.06  0.06         
048432  4891.  2.83 -0.11  1.19   1.6  1.51  -0.01  -0.10  25.0   3.5   0.20  39.6 B  0.43 -99.99  -0.20  0.01  0.00         
050522  4850.  2.71  0.04  0.96   3.0  1.73   0.13   0.09  40.4  13.1   0.30  20.6 A  0.48 -99.99  -0.15 -0.03  0.06         
051000  5203.  2.94 -0.06  1.33   4.5  1.79   0.20   0.07  23.7   8.8   0.54  14.1 A  1.53 -99.99  -0.32 -0.04  0.11         
053329  4888.  2.35 -0.48  1.35   1.8  1.75   0.00  -0.39  16.1   7.8   0.11  10.4 A  0.52 -99.99  -0.08  0.19  0.08         
054131  4737.  2.37 -0.18  1.31   1.8  1.83  -0.04  -0.06  28.9  15.9   0.16  10.3 A  0.93 -99.99  -0.16  0.05  0.02         
054810  4703.  2.48 -0.32  1.23   1.0  1.73  -0.04  -0.23  23.2 -99.9  -0.01 -99.9 C -0.12 -99.99  -0.02  0.17  0.08         
055730  4810.  2.47 -0.17  1.38   1.7  1.79   0.01  -0.23  29.5   9.9   0.22  17.2 B -0.28 -99.99  -0.19  0.03  0.07         
057727  5001.  2.89 -0.12  1.18   2.5  1.34  -0.06  -0.08  19.0   8.5   0.09  11.5 A  1.50 -99.99  -0.12  0.02 -0.08         
058367  4911.  1.76 -0.14  2.04   4.2  3.05   0.07  -0.01  36.4  13.2   0.34  15.6 A  0.15 -99.99  -0.24  0.09  0.18         
060986  5059.  2.78  0.03  1.31   3.0  1.72   0.03   0.15  26.8   7.6   0.32  19.3 B  0.44 -99.99  -0.28 -0.07  0.22         
062345  4979.  2.58 -0.06  1.39   2.8  1.87   0.17   0.03  35.5   9.1   0.39  23.1 A  0.70 -99.99  -0.21 -0.03  0.17         
062509  4904.  2.84  0.06  1.26   1.6  1.58   0.09   0.13  36.8  14.3   0.37  15.6 A  1.00 -99.99  -0.26 -0.05  0.11  PHS    
065345  4983.  2.73 -0.05  1.27   2.3  1.71   0.10  -0.23  30.8  11.5   0.40  15.3 B  0.28 -99.99  -0.27 -0.08  0.21         
065714  4923.  2.45  0.08  1.53   3.1  2.84   0.19   0.11  49.2  61.2   0.62   4.6 A  1.26 -99.99  -0.35 -0.14  0.28         
071115  5062.  2.53 -0.07  1.49   2.9  2.03   0.17   0.01  31.2   6.2   0.43  28.4 B  0.95 -99.99  -0.25 -0.13  0.17         
071369  5242.  2.64 -0.09  1.51   3.8  2.14   0.20  -0.04  20.9   4.6   0.52  23.0 A  0.79 -99.99  -0.31 -0.07  0.18  PHS    
074739  4905.  2.25 -0.06  1.80   8.3  2.33   0.16   0.08  43.4  14.3   0.76  18.6 A  1.20 -99.99  -0.58  0.03  0.02         
074918  5063.  2.70 -0.14  1.34   2.8  2.00   0.06  -0.03  22.0   5.3   0.33  21.9 B  0.17 -99.99  -0.25 -0.05  0.08         
076219  4904.  2.13 -0.15  1.75   6.6  2.44   0.11  -0.24  35.7  19.6   0.37  10.3 A  0.28 -99.99  -0.23  0.07  0.16         
076294  4844.  2.30 -0.11  1.41   2.7  2.12   0.15  -0.07  41.3  13.6   0.34  19.4 A  0.71 -99.99  -0.17 -0.05  0.13         
076813  5043.  2.64 -0.06  1.33   2.5  1.89   0.04  -0.08  25.2  10.2   0.32  13.2 B  0.23 -99.99  -0.25 -0.12  0.15         
077912  4899.  1.75 -0.14  2.13   4.7  2.86   0.20  -0.10  46.5  11.5   0.52  24.9 A  1.27 -99.99  -0.31  0.07  0.19         
078235  5123.  3.00 -0.03  1.19   3.7  1.62   0.04   0.05  21.5   6.4   0.34  17.5 B  0.96 -99.99  -0.28  0.00 -9.99         
079452  4990.  2.27 -0.74  1.47   4.4  1.93   0.21  -2.22  11.7   5.9   0.09   9.7 B -9.99 -99.99   0.16  0.37  0.03         
080499  5033.  2.44 -0.09  1.46   3.2  2.13   0.14   0.01  30.7  10.7   0.44  16.1 B  1.21 -99.99  -0.27 -0.01  0.13         
082210  5299.  3.49 -0.21  1.13   5.2  1.18   0.14   0.01  12.0 -99.9   0.28 -99.9 C  1.34 -99.99  -0.12  0.23  0.00         
082741  4801.  2.42 -0.22  1.31   1.7  1.83  -0.02  -0.15  26.6  12.3   0.16  12.1 A  0.55 -99.99  -0.15  0.12  0.01         
083506  4860.  2.36  0.07  1.70   5.4  2.23   0.09   0.24  46.6  14.8   0.40  20.2 A  1.28 -99.99  -0.29 -0.08  0.04         
084441  5385.  2.18 -0.09  1.88   5.3  2.57   0.19   0.01  13.0   1.7   0.60  36.6 B  0.71 -99.99  -0.40  0.06  0.17         
085444  5045.  2.56 -0.01  1.35   3.8  2.24   0.13   0.13  32.2   8.5   0.41  21.9 B  1.58 -99.99  -0.27  0.01  0.09         
091190  4962.  2.59 -0.03  1.33   3.1  1.86   0.22  -0.01  41.2  12.1   0.42  21.6 B  0.73 -99.99  -0.18 -0.07  0.20         
091612  4920.  2.55 -0.20  1.31   2.3  1.98  -0.08  -0.05  20.3  10.6   0.14   9.9 B  0.05 -99.99  -0.18  0.03  0.07         
092125  5468.  2.22  0.03  2.07   6.4  2.43   0.28   0.20  15.9 -99.9   0.68 -99.9 X -9.99  98.66  -0.40  0.01  0.18         
093291  5039.  2.74 -0.10  1.28   2.8  1.70   0.06  -0.12  24.3 -99.9   0.25 -99.9 C -0.56  98.84  -0.18 -0.09  0.09         
098839  4936.  2.30 -0.05  1.78   4.8  2.41   0.17   0.09  42.2  11.3   0.54  22.8 A  0.83 -99.99  -0.36  0.07  0.13         
099648  5002.  2.40 -0.01  1.63   3.7  2.59   0.18   0.07  39.6  16.1   0.48  14.6 B  0.37 -99.99  -0.27 -0.07  0.14         
100615  4827.  2.60 -0.12  1.34   2.0  1.98   0.01  -0.07  29.3  20.6   0.44   7.9 A -0.11 -99.99  -0.39 -0.11  0.08         
100696  4833.  2.32 -0.33  1.35   1.7  1.69   0.02  -0.29  24.0  16.1   0.08   7.9 A -0.22 -99.99  -0.02  0.11  0.04         
100920  4835.  2.47 -0.19  1.32   1.8  1.79  -0.04  -0.11  25.2  10.6   0.23  13.0 A  0.32 -99.99  -0.25  0.13 -9.99         
101484  4893.  2.70  0.03  1.24   1.9  1.64  -0.07   0.10  28.4   9.7   0.13  16.5 B  0.46 -99.99  -0.18 -0.06  0.03         
104979  4871.  2.48 -0.45  1.37   2.0  1.82   0.14  -0.32  22.6   6.3   0.03  19.5 A  0.06 -99.99   0.13  0.13  0.10         
104985  4679.  2.47 -0.35  1.40   3.0  1.76   0.00  -0.19  24.9  16.1  -0.34   8.4 A -0.28 -99.99   0.39  0.50  0.05  PHS    
106057  4956.  2.64 -0.10  1.35   1.9  2.13   0.06   0.01  28.4   3.6   0.25  44.8 B  0.55  98.63  -0.18 -0.19  0.06         
106714  4933.  2.57 -0.18  1.37   1.8  1.82   0.05  -0.18  26.2   8.5   0.24  17.0 A  0.24  -0.65  -0.16 -0.05  0.06         
107383  4841.  2.51 -0.28  1.38   1.8  2.24   0.12  -0.22  29.2   4.7   0.27  36.0 A  0.65  98.52  -0.14 -0.02  0.20  PHS/TDP
107950  5171.  2.60  0.01  1.63   5.4  2.26   0.09   0.07  24.8   3.9   0.49  33.6 B  0.51  98.75  -0.39 -0.14  0.04         
108225  4969.  2.71  0.04  1.27   2.8  1.71   0.08   0.17  34.2   9.2   0.24  22.1 B  0.34   9.09  -0.15 -0.02  0.10         
109317  4866.  2.61 -0.05  1.38   1.7  1.71   0.05   0.06  33.5  10.3   0.25  19.3 A  0.19  98.73  -0.18 -0.14  0.04         
109379  5145.  2.56 -0.01  1.62   5.3  2.24   0.14  -0.01  27.9 -99.9   0.28 -99.9 C  1.16 -99.99  -0.14 -0.02  0.08         
113226  5044.  2.63  0.07  1.41   3.0  1.86   0.16   0.14  38.3  13.0   0.45  17.7 A  0.60  -0.55  -0.27 -0.11  0.16         
115659  5019.  2.47 -0.06  1.47   3.9  2.06   0.15   0.00  33.3   6.6   0.36  29.4 A  1.56   0.04  -0.20 -0.05  0.15         
119126  4796.  2.33 -0.12  1.34   1.6  1.80   0.01  -0.01  33.3  14.8   0.11  13.2 A  0.15   8.46  -0.07  0.08 -9.99         
120420  4791.  2.63 -0.20  1.26   0.7  1.79  -0.05  -0.06  24.2   5.3   0.00  25.3 A  0.80  -0.78  -0.03  0.06  0.01         
125454  4848.  2.56 -0.10  1.39   1.8  1.86   0.10  -0.06  35.3  11.0   0.25  19.3 A  0.13   8.94  -0.13 -0.06  0.06         
127243  4893.  2.21 -0.77  1.48   3.4  1.75  -0.04  -0.52   8.6 -99.9  -0.25 -99.9 C -0.70  -1.25   0.24  0.54  0.07  TDP    
129312  4993.  2.53  0.01  1.62   5.9  2.58   0.25   0.12  45.4   9.5   0.65  30.6 A  1.16   0.22  -0.38 -0.06  0.14         
129336  4901.  2.54 -0.25  1.33   2.3  1.96   0.17  -0.20  30.4   5.6   0.20  31.3 B -0.34  98.38  -0.03  0.21  0.16  TDP    
129972  4976.  2.69 -0.01  1.43   3.2  1.87   0.10  -0.03  33.4 -99.9   0.37 -99.9 X  0.64  -0.35  -0.25 -0.08  0.08         
130952  4750.  2.34 -0.40  1.35   4.3  1.74   0.00  -0.39  22.8   9.6  -0.06  12.9 A -0.57  -1.01   0.09  0.52  0.03         
133208  5001.  2.35 -0.07  1.61   3.1  2.28   0.03  -0.07  27.9  14.0   0.31  10.7 B  1.39  -0.08  -0.24 -0.06  0.12         
133392  4903.  2.69  0.09  1.32   2.2  1.70   0.12   0.16  42.1  14.7   0.39  18.3 A  0.25  98.62  -0.25 -0.16  0.07         
134190  4841.  2.28 -0.41  1.40   1.5  1.76   0.05  -0.24  22.5  12.6   0.06   9.5 A -0.10  98.15   0.03  0.25 -9.99         
136512  4749.  2.34 -0.29  1.39   2.3  1.71  -0.15   0.01  20.1 -99.9  -0.22 -99.9 C  0.38   8.96   0.10  0.18 -0.02  PHS    
138716  4830.  3.14  0.00  1.05   1.3  1.13   0.11   0.07  32.5   5.8   0.13  34.4 B  0.22  98.90  -0.01  0.02  0.05         
138905  4822.  2.56 -0.31  1.27   1.5  1.85  -0.14  -0.89  17.1 -99.9   0.01 -99.9 X  1.48  -0.03  -0.13  0.00  0.10         
139641  4907.  2.75 -0.53  1.16   0.7  1.35  -0.14  -0.33   9.6 -99.9  -0.16 -99.9 X -9.99   8.78   0.04  0.22  0.08         
141680  4770.  2.32 -0.24  1.34   1.9  1.84   0.05  -0.12  30.8  12.9   0.08  13.8 A -0.62   8.42  -0.01  0.02 -9.99  PHS    
142091  4877.  3.21  0.10  1.04   1.2  1.11   0.02   0.13  30.0  18.7   0.20   9.0 A  0.19  98.78  -0.14 -0.13  0.05  PHS    
142198  4760.  2.35 -0.27  1.39   1.7  1.89   0.28  -0.29  43.4  20.1   0.35  14.1 B -0.10  98.36  -0.05  0.06  0.05         
144608  5266.  2.54 -0.09  1.60   3.5  2.24   0.14  -0.09  17.6   7.8   0.53  11.1 A  0.09  -0.49  -0.35 -0.07  0.19         
145001  5119.  2.90  0.04  1.57   8.8  2.17   0.12   0.02  29.2 -99.9   0.51 -99.9 X  0.83   0.04  -0.37  0.06  0.04         
146791  4931.  2.69 -0.07  1.34   2.6  1.79  -0.08  -0.09  23.3 -99.9   0.21 -99.9 X  0.11  -0.48  -0.27 -0.10  0.00         
147677  4978.  2.89  0.10  1.28   2.4  1.59   0.10   0.20  36.4  23.3   0.30   9.0 A  0.58  98.55  -0.16 -0.18  0.12         
147700  4843.  2.48 -0.11  1.31   1.7  1.83   0.19  -0.06  41.2  17.7   0.25  14.8 A  0.35  -0.32  -0.03 -0.08  0.13         
148387  5055.  2.82 -0.04  1.34   2.6  1.78  -0.04   0.04  21.4  23.9   0.38   4.4 B  0.13   9.03  -0.33 -0.11  0.20         
148786  5110.  2.69  0.17  1.52   5.2  2.05   0.17   0.24  40.4  16.3   0.49  14.7 A  0.82  -0.25  -0.30 -0.17  0.14         
150030  4850.  2.10 -0.09  1.81   4.0  2.60   0.22   0.00  50.9  10.6   0.50  32.4 B  0.48   8.56  -0.27 -0.03  0.17         
150997  5045.  2.79 -0.15  1.26   2.7  1.70   0.17  -0.74  26.8 -99.9   0.36 -99.9 C  1.18  98.32  -0.18 -0.05  0.06         
152815  4859.  2.43 -0.21  1.35   1.8  1.68  -0.07  -0.23  23.1 -99.9   0.03 -99.9 X  0.49  -0.91  -0.10  0.09 -9.99         
154084  4862.  2.62 -0.16  1.41   2.0  1.86   0.01   0.03  26.9  14.1   0.09  10.4 B  0.14  98.57  -0.05  0.01  0.01         
156874  4982.  2.85  0.00  1.32   2.5  1.75   0.16   0.01  35.3  10.3   0.45  20.6 A  0.64  98.65  -0.28 -0.11  0.07         
156891  4981.  2.95  0.13  1.30   3.0  1.64   0.09   0.33  36.6  22.5   0.29   9.4 B  1.14  98.90  -0.16 -0.07  0.15         
158974  4901.  2.32 -0.06  1.43   3.0  1.94   0.13  -0.02  39.6  11.6   0.33  21.2 A  0.50  -0.62  -0.18 -0.01 -9.99         
159181  5153.  1.50 -0.15  2.69   7.5  3.00  -0.23   0.41   9.9 -99.9   0.11 -99.9 C  0.49  98.27  -0.20  0.26  0.11         
159353  4919.  2.76  0.00  1.32   2.2  1.88   0.11   0.05  36.0   9.7   0.36  22.6 B  1.03   9.11  -0.23 -0.13  0.02         
162076  5018.  2.98  0.04  1.24   3.1  1.53   0.01   0.05  26.4  21.8   0.22   6.4 B  1.45   0.17  -0.15 -0.04  0.07         
163532  4689.  2.17 -0.06  1.44   2.2  2.31   0.17  -0.05  51.6  22.1   0.28  16.8 A  0.62  98.64  -0.09 -0.03  0.14         
163917  4928.  2.63  0.13  1.46   3.2  2.09   0.24  -0.10  53.5  23.0   0.54  16.1 A  0.44  98.77  -0.27 -0.14  0.25  PHS    
165760  4962.  2.52 -0.01  1.41   2.8  1.98   0.13  -0.31  37.2  14.9   0.42  14.9 A  0.26  -0.82  -0.26 -0.05 -9.99         
168656  5045.  2.66 -0.06  1.30   2.6  1.99   0.20  -0.08  33.4 -99.9   0.38 -99.9 X  1.03  -0.36  -0.16 -0.12  0.11         
168723  4972.  3.12 -0.19  1.17   1.5  1.29   0.15  -0.21  24.8 -99.9   0.20 -99.9 X -0.07  98.70  -0.03 -0.09  0.01         
170474  4978.  2.84  0.02  1.29   2.1  1.70   0.17   0.09  36.9   9.7   0.37  23.2 A  0.21  98.67  -0.19 -0.09  0.13         
171391  5057.  2.79 -0.02  1.23   3.2  1.98   0.14  -0.04  30.2 -99.9   0.42 -99.9 X  1.49   0.06  -0.27 -0.06  0.09         
174980  5008.  2.71  0.10  1.41   2.8  1.94   0.18   0.17  42.3   8.7   0.47  31.0 A  0.47  98.88  -0.28 -0.17  0.17         
176598  5018.  2.83  0.03  1.21   4.3  1.73   0.18   0.09  36.6   7.3   0.37  30.6 A  1.54   0.35  -0.18 -0.06  0.07         
177241  4906.  2.70  0.01  1.36   2.1  1.83   0.12   0.03  38.5 -99.9   0.42 -99.9 X  0.53  98.77  -0.28 -0.11  0.06         
177249  5251.  2.55  0.00  1.65   5.7  2.15   0.20   0.19  24.7 -99.9   0.45 -99.9 C  0.47  -0.55  -0.25 -0.16  0.16         
180540  4951.  2.34 -0.08  1.76   5.2  2.65   0.14   0.05  37.3  13.0   0.32  16.7 A  0.47  -0.53  -0.16 -0.06  0.14         
180711  4885.  2.62 -0.13  1.38   1.6  1.77   0.07  -0.74  30.5 -99.9   0.22 -99.9 C  0.93  -0.65  -0.15 -0.07  0.04         
181276  4986.  2.78  0.04  1.32   2.0  1.65   0.04   0.13  30.7  30.8   0.38   5.3 B  0.22  -0.77  -0.27 -0.13  0.13         
182694  5067.  2.63 -0.04  1.37   3.3  1.87   0.16  -0.02  31.1   7.7   0.45  23.0 A  1.22  -0.10  -0.28 -0.16  0.10         
182762  4872.  2.57 -0.07  1.34   1.8  1.73  -0.05  -0.34  27.5   9.6   0.08  16.0 B  0.42  -0.85  -0.11 -0.06  0.02         
183491  4901.  2.63  0.11  1.40   2.7  2.11   0.24   0.08  52.7  27.9   0.36  13.0 A  0.66  48.51  -0.09 -0.12  0.21         
184010  5011.  3.17 -0.14  1.16   1.3  1.23   0.09  -0.09  22.5 -99.9   0.14 -99.9 C  1.16  -0.60  -0.05 -0.06  0.00         
185194  4978.  2.44  0.03  1.54   3.2  2.16   0.24   0.06  47.0  13.1   0.53  23.4 A  1.55   0.05  -0.27 -0.17  0.21         
185351  5006.  3.16  0.00  1.15   1.3  1.16   0.04   0.02  25.3  15.6   0.03   8.6 B  1.05  98.73   0.05 -0.02  0.13         
185758  5535.  2.39  0.01  1.87   5.4  2.58   0.20  -0.01  10.3 -99.9   0.59 -99.9 X  0.65   8.45  -0.38 -0.09  0.16         
185958  4876.  2.22  0.02  2.08   8.6  2.65   0.07   0.50  44.5  32.2   0.45   7.9 A  0.33  48.62  -0.33 -0.13  0.17         
186675  4953.  2.45 -0.08  1.47   2.9  1.94  -0.06   0.17  24.7  19.1   0.19   6.7 B  0.51  98.26  -0.20 -0.01 -9.99         
188310  4802.  2.72 -0.18  1.42   3.8  1.78  -0.02   0.18  25.3 -99.9  -0.17 -99.9 C -0.03  98.77   0.17  0.26  0.05  PHS    
188650  5450.  1.79 -0.67  2.17   7.2  3.31   1.35  -0.69  19.9 -99.9   1.03 -99.9 X  1.13  97.92   0.34  1.00  0.57         
188947  4866.  2.69  0.07  1.35   2.1  1.76  -0.08   0.22  30.6  18.1   0.20   9.5 B  0.11  -0.65  -0.24 -0.16  0.05         
189127  4760.  2.28 -0.22  1.41   1.8  1.92   0.13  -0.14  37.2  18.2   0.23  12.4 A -0.49  -0.68  -0.07  0.12 -9.99         
192787  5025.  2.86 -0.07  1.25   2.1  1.73  -0.05   0.03  20.6  17.9   0.22   5.8 B  0.73  -0.47  -0.20 -0.07  0.07         
192944  4981.  2.48 -0.05  1.48   3.7  2.27   0.06  -0.07  30.8 -99.9   0.39 -99.9 X  0.49  -0.20  -0.33 -0.07 -9.99         
192947  5046.  2.90  0.03  1.32   3.0  1.65   0.07  -0.40  28.9 -99.9   0.27 -99.9 C  0.84  -0.05  -0.18 -0.04  0.08         
194013  4906.  2.63 -0.07  1.32   2.3  1.67  -0.03  -0.06  27.1  24.8   0.22   5.8 B  0.17   8.95  -0.18 -0.01 -9.99         
194577  5028.  2.68 -0.02  1.34   4.6  2.24  -0.17   0.42  18.1  14.3   0.27   6.3 B  0.50  98.65  -0.38 -0.08 -9.99         
199665  4985.  2.84 -0.05  1.19   2.7  1.55  -0.03  -0.25  23.5 -99.9   0.18 -99.9 X  0.38  98.69  -0.19 -0.03  0.04  PHS    
200039  4965.  2.67 -0.13  1.36   2.0  1.87  -0.17  -0.13  17.1   8.3   0.14  10.3 A  0.04   8.76  -0.27 -0.10  0.01         
201381  4951.  2.77 -0.04  1.30   2.4  1.64  -0.11  -0.01  22.0  23.6   0.16   4.7 B  0.16  -0.60  -0.19 -0.09 -9.99         
203222  5067.  2.78 -0.02  1.29   2.2  1.72   0.08  -0.01  27.2   4.5   0.40  33.6 B  0.17   8.98  -0.31 -0.15  0.11         
203387  5244.  3.07  0.07  1.26   5.3  1.93   0.25   0.05  29.5 -99.9   0.62 -99.9 X  0.67  -0.12  -0.35 -0.16  0.04         
204381  5100.  2.84 -0.06  1.33   2.4  1.71  -0.04   0.27  19.0 -99.9   0.30 -99.9 C -0.02  -0.59  -0.23 -0.17  0.11         
204771  4967.  2.93  0.09  1.26   2.2  1.65   0.02   0.25  31.3  15.6   0.19  11.3 B  0.65  98.91  -0.14 -0.16  0.06         
205435  5114.  3.00 -0.10  1.20   3.1  1.60   0.02  -0.13  18.5 -99.9   0.22 -99.9 C  1.31  -0.07  -0.15  0.00  0.04         
206453  5038.  2.43 -0.38  1.48   2.4  2.07   0.11  -0.40  17.0   5.2   0.23  16.7 B  0.62  -0.95  -0.10  0.06  0.23         
209396  4999.  2.81  0.04  1.30   3.1  1.68   0.26   0.21  43.3  11.2   0.35  25.1 B  0.51  -0.58  -0.08  0.04  0.23         
210354  4793.  2.36 -0.22  1.39   3.0  1.70  -0.14   0.09  22.0  18.1   0.00   6.3 B -0.82  98.48  -0.08  0.07  0.10         
210434  4949.  2.93  0.12  1.36   2.7  1.55   0.18   0.15  43.1  10.9   0.35  25.6 A  0.71  -0.33  -0.16 -0.12  0.14         
210702  4967.  3.19  0.01  1.10   2.0  1.15   0.06  -0.20  27.5 -99.9   0.09 -99.9 X -0.16  98.83  -0.01 -0.08  0.03  PHS    
210807  5071.  2.58 -0.10  1.57   6.7  2.32  -0.07   0.74  18.4 -99.9   0.18 -99.9 X  0.84  -0.31  -0.23  0.01  0.10         
211391  4909.  2.57  0.09  1.36   2.3  1.92  -0.02   0.36  34.7  22.5   0.19   8.8 B  0.51  -0.69  -0.17 -0.10 -9.99         
211434  5082.  2.70 -0.26  1.37   1.9  1.79   0.07  -0.14  17.3   7.0   0.42  12.5 A  0.15  -0.76  -0.32 -0.04  0.14         
211554  5043.  2.41  0.05  1.63   3.8  2.58   0.26   0.01  46.0  12.2   0.38  23.9 A  0.93  -0.43  -0.11  0.04 -9.99         
212271  5002.  2.89  0.10  1.21   2.6  1.70   0.24  -0.01  44.0   8.6   0.40  34.1 A  1.63   0.22  -0.15 -0.04  0.17         
212320  5075.  2.59 -0.11  1.46   3.5  1.99   0.48  -0.12  47.6  15.9   0.47  19.6 A  0.77   0.08   0.03 -0.05  0.14         
212430  4954.  2.56 -0.17  1.39   2.0  2.22   0.22  -0.21  34.5  11.6   0.48  17.5 A  2.01  -0.65  -0.24 -0.05  0.18         
212496  4710.  2.43 -0.33  1.22   1.4  1.78  -0.12  -0.15  20.1  11.8  -0.04   9.1 B  0.01  98.54  -0.04  0.08  0.05         
213789  5010.  2.73 -0.06  1.37   2.6  1.95   0.16  -0.05  32.2   5.9   0.34  31.8 A  0.42  -0.85  -0.17 -0.10  0.08         
213930  5011.  2.87  0.13  1.34   4.2  1.89   0.19   0.08  42.3  10.6   0.46  25.5 A  1.72   0.45  -0.26  0.02  0.15         
213986  4928.  2.83  0.08  1.27   2.1  1.71   0.08  -0.09  36.7   4.4   0.17  52.6 B  0.70   9.23  -0.08 -0.10  0.05         
214567  4989.  2.69 -0.21  1.33   2.6  1.84   0.15  -0.40  26.5  14.4   0.43  10.0 A -0.09  -0.85  -0.24  0.08  0.20         
214878  5041.  2.85  0.04  1.29   2.4  1.80   0.20  -0.03  37.2  12.8   0.34  17.4 A  0.71  48.52  -0.12 -0.09  0.11         
215030  4731.  2.41 -0.49  1.25   0.7  1.69   0.04  -0.65  21.3   5.5   0.06  21.3 B -0.37   8.63   0.00  0.24 -9.99         
215373  5007.  2.69  0.10  1.39   3.7  1.83   0.08   0.08  35.9  21.7   0.34   9.5 B  0.23  -0.65  -0.22 -0.09  0.22         
215721  4829.  2.23 -0.48  1.39   1.0  1.80   0.09  -0.30  22.3   8.9   0.11  13.4 B -0.26   8.77   0.01  0.23  0.08         
215943  4878.  2.68 -0.04  1.33   1.9  1.81  -0.08   0.08  25.9 -99.9   0.12 -99.9 X  0.06  98.72  -0.19 -0.06 -0.01         
216131  5000.  2.69 -0.05  1.24   2.2  1.73  -0.05  -0.05  22.9  12.3   0.25   9.8 B  0.08  -0.82  -0.26 -0.14  0.06         
217264  4946.  2.80  0.12  1.27   2.0  1.74   0.25   0.05  49.5  16.9   0.38  20.3 A  0.75  98.72  -0.11 -0.15  0.30         
217703  4890.  2.91 -0.17  1.16   0.9  1.44   0.02  -0.03  23.5   4.3   0.08  30.1 B  1.13  -0.32  -0.05 -0.02  0.03         
218527  4935.  2.57 -0.34  1.33   3.7  1.74   0.17  -0.72  24.9  13.3   0.17  10.1 A  0.17  98.47   0.03  0.17  0.02         
219139  4860.  2.50 -0.19  1.38   2.0  1.74   0.09  -0.03  30.8   9.7   0.10  18.3 A -0.05   8.73   0.01 -0.05  0.02         
219615  4802.  2.25 -0.62  1.37   1.7  1.79  -0.08  -0.34  12.9  18.0  -0.18   3.5 B  0.75  -0.73   0.20  0.53  0.15         
219945  4874.  2.61 -0.10  1.36   1.7  1.91   0.04  -0.06  30.8   5.3   0.11  34.0 B  0.44   8.88  -0.06 -0.08  0.01         
221345  4813.  2.63 -0.24  1.43   2.6  1.76  -0.02  -0.13  23.7  12.9  -0.12   9.8 B -0.28  98.62   0.14  0.19  0.04  PHS/TDP
222093  4853.  2.56 -0.12  1.38   2.0  1.68   0.01  -0.17  29.2  14.8   0.02  11.0 A  0.42  98.71   0.02 -0.09 -0.05         
222387  5055.  2.81 -0.11  1.22   2.7  1.93   0.11  -0.17  25.2 -99.9   0.28 -99.9 C  0.63  -0.03  -0.17 -0.03  0.10         
222574  5523.  1.99  0.04  2.20   7.0  2.65   0.27  -0.17  12.6 -99.9   0.72 -99.9 X -9.99  98.46  -0.43  0.00  0.18         
223252  5031.  2.72 -0.03  1.34   2.8  1.75   0.19  -0.19  34.8  10.9   0.34  18.8 A  0.31  -0.66  -0.13 -0.06  0.11         
224533  5030.  2.73 -0.01  1.28   2.6  1.76   0.12  -0.36  31.4  10.8   0.33  16.6 A  0.48  -0.64  -0.19 -0.18  0.08         

